Solvable and non-solvable finite groups of the same order type

We construct two finite groups of size $2^{365}\cdot 3^{105}\cdot 7^{104}$: a solvable group $G$ and a non-solvable group $H$, such that for every integer $n$ the groups have the same number of elements of order $n$. This answers a question posed in 1987 by John G. Thompson.

==> anc/exponents_Gi.csv <==
size,id,1,2,3,4,6,7,8,12,14,21,24,28,42,56,84,168
4,1,1,2,1,4,2,1,4,4,2,1,4,4,2,4,4,4
6,1,1,4,3,4,6,1,4,6,4,3,6,4,6,4,6,6
7,1,1,1,1,1,1,7,1,1,7,7,1,7,7,7,7,7
8,3,1,6,1,8,6,1,8,8,6,1,8,8,6,8,8,8
14,1,1,8,1,8,8,7,8,8,14,7,8,14,14,14,14,14
24,3,1,2,9,8,18,1,8,24,2,9,24,8,18,8,24,24
48,6,1,14,3,28,18,1,32,36,14,3,48,28,18,32,36,48
56,7,1,18,1,32,18,7,32,32,42,7,32,56,42,56,56,56
84,1,1,2,15,16,30,7,16,72,14,21,72,28,42,28,84,84
84,5,1,2,3,44,6,7,44,48,14,21,48,56,42,56,84,84
84,11,1,4,57,4,60,7,4,60,28,63,60,28,84,28,84,84
98,4,1,50,1,50,50,49,50,50,98,49,50,98,98,98,98,98
168,9,1,30,15,32,114,7,32,144,42,21,144,56,126,56,168,168
168,15,1,22,3,64,54,7,64,96,70,21,96,112,126,112,168,168
168,17,1,50,3,64,54,7,64,96,98,21,96,112,126,112,168,168
168,43,1,8,57,8,120,49,8,120,56,105,120,56,168,56,168,168
224,106,1,52,1,96,52,7,128,96,112,7,128,168,112,224,168,224
336,31,1,98,3,100,102,7,128,108,182,21,192,196,210,224,252,336


==> anc/exponents_Hi.csv <==
size,id,1,2,3,4,6,7,8,12,14,21,24,28,42,56,84,168
2,1,1,2,1,2,2,1,2,2,2,1,2,2,2,2,2,2
3,1,1,1,3,1,3,1,1,3,1,3,3,1,3,1,3,3
12,1,1,2,3,8,6,1,8,12,2,3,12,8,6,8,12,12
12,3,1,4,9,4,12,1,4,12,4,9,12,4,12,4,12,12
16,8,1,6,1,12,6,1,16,12,6,1,16,12,6,16,12,16
21,1,1,1,15,1,15,7,1,15,7,21,15,7,21,7,21,21
24,6,1,14,3,16,18,1,16,24,14,3,24,16,18,16,24,24
24,8,1,10,3,16,18,1,16,24,10,3,24,16,18,16,24,24
28,1,1,2,1,16,2,7,16,16,14,7,16,28,14,28,28,28
42,1,1,8,15,8,36,7,8,36,14,21,36,14,42,14,42,42
42,5,1,22,3,22,24,7,22,24,28,21,24,28,42,28,42,42
48,7,1,26,3,28,30,1,32,36,26,3,48,28,30,32,36,48
56,5,1,30,1,32,30,7,32,32,42,7,32,56,42,56,56,56
168,11,1,18,15,32,102,7,32,144,42,21,144,56,126,56,168,168
168,23,1,2,57,8,114,7,8,120,14,63,120,56,126,56,168,168
168,42,1,22,57,64,78,49,64,120,70,105,120,112,126,112,168,168
294,10,1,50,15,50,162,49,50,162,98,147,162,98,294,98,294,294
336,36,1,14,3,100,18,7,128,108,98,21,192,196,126,224,252,336


==> anc/exponents_computation.m <==
load "functions.m";

groups_G := [<4, 1>, <6, 1>, <7, 1>, <8, 3>, <14, 1>, <24, 3>, <48, 6>, <56, 7>, <84, 1>, <84, 5>, <84, 11>, <98, 4>, <168, 9>, <168, 15>, <168, 17>, <168, 43>, <224, 106>, <336, 31>];
groups_H := [<2, 1>, <3, 1>, <12, 1>, <12, 3>, <16, 8>, <21, 1>, <24, 6>, <24, 8>, <28, 1>, <42, 1>, <42, 5>, <48, 7>, <56, 5>, <168, 11>, <168, 23>, <168, 42>, <294, 10>, <336, 36>];

file_G := Open("exponents_Gi.csv", "w");
file_H := Open("exponents_Hi.csv", "w");

for pair in [<file_G, groups_G>, <file_H, groups_H>] do
    file := pair[1];
    groups := pair[2];
    Write(file, "size,id,");
    line := Join([IntegerToString(x) : x in Divisors(168)], ",");
    Write(file, line);
    Write(file, "\n");

    for id in groups do
        G := SmallGroup(id[1], id[2]);
        Write(file, Sprintf("%o,%o,", id[1], id[2]));
        line := Join([IntegerToString(x) : x in ExponentTypeDivisorsOnly(G, 168)], ",");
        Write(file, line);
        Write(file, "\n");
    end for;

    delete file;
end for;

quit;

==> anc/exponents_verification.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from typing import Dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "exponents_Gi = pd.read_csv(\"exponents_Gi.csv\")\n",
    "exponents_Hi = pd.read_csv(\"exponents_Hi.csv\")\n",
    "multiplicities_Gi = pd.read_csv(\"multiplicities_Gi.csv\")\n",
    "multiplicities_Hi = pd.read_csv(\"multiplicities_Hi.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from collections import defaultdict\n",
    "\n",
    "\n",
    "def prime_factors(n):\n",
    "    factors = defaultdict(int)\n",
    "    divisor = 2\n",
    "    while divisor <= n:\n",
    "        if n % divisor == 0:\n",
    "            factors[divisor] += 1\n",
    "            n //= divisor\n",
    "        else:\n",
    "            divisor += 1\n",
    "    return factors\n",
    "\n",
    "def factorize_series(series):\n",
    "    factorized_data = []\n",
    "    for num in series:\n",
    "        factors = prime_factors(num)\n",
    "        factorized_data.append(factors)\n",
    "    return pd.DataFrame(factorized_data).fillna(0).astype(int)\n",
    "\n",
    "def factorize_dataframe(df):\n",
    "    factorized_columns = [factorize_series(df[ col_name]) for  col_name in df.columns]\n",
    "    return pd.concat(factorized_columns, axis=1, keys=df.columns)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "factorized_exponents_Gi = factorize_dataframe(exponents_Gi.drop(columns=[\"size\", \"id\"]))\n",
    "factorized_exponents_Hi = factorize_dataframe(exponents_Hi.drop(columns=[\"size\", \"id\"]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>5</th>\n",
       "      <th>7</th>\n",
       "      <th>11</th>\n",
       "      <th>13</th>\n",
       "      <th>17</th>\n",
       "      <th>19</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>221</td>\n",
       "      <td>36</td>\n",
       "      <td>37</td>\n",
       "      <td>9</td>\n",
       "      <td>9</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>126</td>\n",
       "      <td>27</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>24</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>500</td>\n",
       "      <td>3</td>\n",
       "      <td>10</td>\n",
       "      <td>3</td>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>215</td>\n",
       "      <td>174</td>\n",
       "      <td>34</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>107</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>530</td>\n",
       "      <td>0</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>464</td>\n",
       "      <td>144</td>\n",
       "      <td>28</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>191</td>\n",
       "      <td>33</td>\n",
       "      <td>9</td>\n",
       "      <td>113</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>0</td>\n",
       "      <td>147</td>\n",
       "      <td>3</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>488</td>\n",
       "      <td>132</td>\n",
       "      <td>28</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>374</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>110</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>42</th>\n",
       "      <td>185</td>\n",
       "      <td>177</td>\n",
       "      <td>3</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>56</th>\n",
       "      <td>398</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>84</th>\n",
       "      <td>347</td>\n",
       "      <td>114</td>\n",
       "      <td>0</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>168</th>\n",
       "      <td>365</td>\n",
       "      <td>105</td>\n",
       "      <td>0</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      2    3   5    7   11  13  17  19\n",
       "2    221   36  37    9   9   3   0   0\n",
       "3      0  126  27    0   0   0   0  24\n",
       "4    500    3  10    3   6   0   0   0\n",
       "6    215  174  34    0   0   3   3  21\n",
       "7      0    0   0  107   0   0   0   0\n",
       "8    530    0   4    0   6   0   0   0\n",
       "12   464  144  28    0   0   0   0   0\n",
       "14   191   33   9  113   0   3   0   0\n",
       "21     0  147   3  104   0   0   0   0\n",
       "24   488  132  28    0   0   0   0   0\n",
       "28   374    3   0  110   0   0   0   0\n",
       "42   185  177   3  104   0   0   0   0\n",
       "56   398    0   0  104   0   0   0   0\n",
       "84   347  114   0  104   0   0   0   0\n",
       "168  365  105   0  104   0   0   0   0"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "factorized_exponents_G = (factorized_exponents_Gi.T @ multiplicities_Gi[\"multiplicity\"]).unstack().fillna(0).astype(int)\n",
    "factorized_exponents_G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>5</th>\n",
       "      <th>7</th>\n",
       "      <th>11</th>\n",
       "      <th>13</th>\n",
       "      <th>17</th>\n",
       "      <th>19</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>221</td>\n",
       "      <td>36</td>\n",
       "      <td>37</td>\n",
       "      <td>9</td>\n",
       "      <td>9</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>126</td>\n",
       "      <td>27</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>24</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>500</td>\n",
       "      <td>3</td>\n",
       "      <td>10</td>\n",
       "      <td>3</td>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>215</td>\n",
       "      <td>174</td>\n",
       "      <td>34</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>107</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>530</td>\n",
       "      <td>0</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>464</td>\n",
       "      <td>144</td>\n",
       "      <td>28</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>191</td>\n",
       "      <td>33</td>\n",
       "      <td>9</td>\n",
       "      <td>113</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>0</td>\n",
       "      <td>147</td>\n",
       "      <td>3</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>488</td>\n",
       "      <td>132</td>\n",
       "      <td>28</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>374</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>110</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>42</th>\n",
       "      <td>185</td>\n",
       "      <td>177</td>\n",
       "      <td>3</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>56</th>\n",
       "      <td>398</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>84</th>\n",
       "      <td>347</td>\n",
       "      <td>114</td>\n",
       "      <td>0</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>168</th>\n",
       "      <td>365</td>\n",
       "      <td>105</td>\n",
       "      <td>0</td>\n",
       "      <td>104</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      2    3   5    7   11  13  17  19\n",
       "2    221   36  37    9   9   3   0   0\n",
       "3      0  126  27    0   0   0   0  24\n",
       "4    500    3  10    3   6   0   0   0\n",
       "6    215  174  34    0   0   3   3  21\n",
       "7      0    0   0  107   0   0   0   0\n",
       "8    530    0   4    0   6   0   0   0\n",
       "12   464  144  28    0   0   0   0   0\n",
       "14   191   33   9  113   0   3   0   0\n",
       "21     0  147   3  104   0   0   0   0\n",
       "24   488  132  28    0   0   0   0   0\n",
       "28   374    3   0  110   0   0   0   0\n",
       "42   185  177   3  104   0   0   0   0\n",
       "56   398    0   0  104   0   0   0   0\n",
       "84   347  114   0  104   0   0   0   0\n",
       "168  365  105   0  104   0   0   0   0"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "factorized_exponents_H = (factorized_exponents_Hi.T @ multiplicities_Hi[\"multiplicity\"]).unstack().fillna(0).astype(int)\n",
    "factorized_exponents_H"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>5</th>\n",
       "      <th>7</th>\n",
       "      <th>11</th>\n",
       "      <th>13</th>\n",
       "      <th>17</th>\n",
       "      <th>19</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>42</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>56</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>84</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>168</th>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       2     3     5     7     11    13    17    19\n",
       "2    True  True  True  True  True  True  True  True\n",
       "3    True  True  True  True  True  True  True  True\n",
       "4    True  True  True  True  True  True  True  True\n",
       "6    True  True  True  True  True  True  True  True\n",
       "7    True  True  True  True  True  True  True  True\n",
       "8    True  True  True  True  True  True  True  True\n",
       "12   True  True  True  True  True  True  True  True\n",
       "14   True  True  True  True  True  True  True  True\n",
       "21   True  True  True  True  True  True  True  True\n",
       "24   True  True  True  True  True  True  True  True\n",
       "28   True  True  True  True  True  True  True  True\n",
       "42   True  True  True  True  True  True  True  True\n",
       "56   True  True  True  True  True  True  True  True\n",
       "84   True  True  True  True  True  True  True  True\n",
       "168  True  True  True  True  True  True  True  True"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "factorized_exponents_G == factorized_exponents_H"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/functions.m <==
IsDirectProduct := function(G)
    if IsAbelian(G) then 
        return (# AbelianInvariants(G) ne 1);
    elif IsNilpotent(G) and (# Factorization(Order(G)) gt 1) then
        return true;
    else
        nsgps := NormalLattice(G);
        nsgps_sizes := {Order(H): H in nsgps};
        for H1 in nsgps do
            if (Order(H1) gt 1) and \
            (Order(H1)^2 le Order(G)) and \
            (Order(G)/Order(H1) in nsgps_sizes) then
                for H2 in nsgps do
                    if (Order(H1)*Order(H2) eq Order(G)) then
                        H := Group(H1) meet Group(H2);
                        if IsTrivial(H) then
                            return true;
                        end if;
                    end if;
                end for;
            end if;
        end for;
        return false;
    end if;
end function;

OrderType := function(G)
    return {* Order(x): x in G *};
end function;

ExponentTypeDivisorsOnly := function(G, k)
    list := [];
    for d in Divisors(k) do
        count := 0;
        for g in G do
            if g^d eq Identity(G) then
                count := count + 1;
            end if;
        end for;
        list := Append(list, count);
    end for;
    return list;
end function;

==> anc/multiplicities_Gi.csv <==
size,id,multiplicity
4,1,9
6,1,6
7,1,1
8,3,9
14,1,18
24,3,21
48,6,3
56,7,3
84,1,6
84,5,6
84,11,21
98,4,2
168,9,21
168,15,9
168,17,6
168,43,3
224,106,3
336,31,3


==> anc/multiplicities_Hi.csv <==
size,id,multiplicity
2,1,21
3,1,3
12,1,6
12,3,21
16,8,3
21,1,4
24,6,6
24,8,6
28,1,15
42,1,18
42,5,6
48,7,3
56,5,27
168,11,3
168,23,21
168,42,3
294,10,2
336,36,3

